A Logarithmic Depth Quantum Carry-Lookahead Modulo $(2^n-1)$ Adder

Quantum Computing is making significant advancements toward creating machines capable of implementing quantum algorithms in various fields, such as quantum cryptography, quantum image processing, and optimization. The development of quantum arithmetic circuits for modulo addition is vital for implementing these quantum algorithms. While it is ideal to use quantum circuits based on fault-tolerant gates to overcome noise and decoherence errors, the current Noisy Intermediate Scale Quantum (NISQ) era quantum computers cannot handle the additional computational cost associated with fault-tolerant designs. Our research aims to minimize circuit depth, which can reduce noise and facilitate the implementation of quantum modulo addition circuits on NISQ machines. This work presents quantum carry-lookahead modulo $(2^n - 1)$ adder (QCLMA), which is designed to receive two n-bit numbers and perform their addition with an O(log n) depth. Compared to existing work of O(n) depth, our proposed QCLMA reduces the depth and helps increase the noise fidelity. In order to increase error resilience, we also focus on creating a tree structure based Carry path, unlike the chain based Carry path of the current work. We run experiments on Quantum Computer IBM Cairo to evaluate the performance of the proposed QCLMA against the existing work and define Quantum State Fidelity Ratio (QSFR) to quantify the closeness of the correct output to the top output. When compared against existing work, the proposed QCLMA achieves a 47.21% increase in QSFR for 4-qubit modulo addition showcasing its superior noise fidelity.

==> plotResults.m <==
clear
close all

x = 0:1:14;
y1 = [0.4136	0.5615	0.3884	0.4557	0.3751	0.4446	0.4648	0.4616	0.5404	0.4163	0.4845	0.4641	0.4546	0.5336	0.5629];
y2 = [0.7575	0.6556	0.7275	0.6331	0.724	0.7021	0.7112	0.7324	0.7276	0.5608	0.7031	0.6939	0.6889	0.6529	0.6663];
z1 = 0.4681;
z2 = 0.6891;

figure
hold on
grid on
legend
size = 20;
set(gca,'fontsize',size-5)
xticks(x)
xtickangle(0)
xlabel('\bf Input A','Interpreter','latex','FontSize', size)
ylabel('\bf Average QSFR','Interpreter','latex','FontSize', size)
%plot(x,y1,x,y2,'LineWidth',1)
p1 = plot(x,y1,'DisplayName','Kim et al. QRCA based','LineWidth',3, 'color','#1f77b4')
p2 = plot(x,y2,'DisplayName','Proposed QCLMA','LineWidth',3, 'color','#ff7815')
ylim([0.3 1])
xlim([0 14])
lgd = legend({'Kim et al. QRCA based','Proposed QCLMA'})
lgd.FontSize = size-3;
lgd.Interpreter = 'latex';
%l1 = yline(z1,'--')
%l1.Color = '#1f77b4'
%l1.LineWidth = 2
%l2 = yline(z2,'--')
%l2.Color = '#ff7815'
%l2.LineWidth = 2
%legend({'Kim et al. QRCA based','Proposed QCLMA','Average Kim et al. QRCA based','Average Proposed QCLMA'})

==> shotPlot.m <==
clear
close all

x = [0000 0001 0010 0011 0100 0101 0110 0111 1000 1001 1010 1011 1100 1101 1110 1111]
y1 = [143	100	82	52	75	62	54	52	93	47	59	43	49	45	42	26];
y2 = [69	66	59	76	99	87	75	76	39	68	40	47	55	64	51	53];


figure
hold on
grid on
%legend
%set(gca,'fontsize',12)
xlabel('Output','Interpreter','latex','FontSize', 18)
ylabel('Frequency','Interpreter','latex','FontSize', 18)
%plot(x,y1,x,y2,'LineWidth',1)
%plot(x,y1,'DisplayName','Kim et al. RCA based','LineWidth',1)
%plot(x,y2,'DisplayName','Proposed CLA based','LineWidth',1)
%bar(y2)
ylim([0 150])

[y1_Sorted,index] = sort(y2,'descend');
index_bin = dec2bin(index-1, 4);
bar(y1_Sorted)
yt = get(gca, 'xTick');
set(gca, 'xTick', 1:length(y1), 'xTickLabel',index_bin)
text(1:length(y1),y1_Sorted,num2str(y1_Sorted'),'vert','bottom','horiz','center'); 
xtickangle(45);
